PathStream: Towards Streaming Diagnostic Copilots for Whole-Slide Pathology

Pathologists reach a diagnosis by integrating morphological evidence across regions and magnifications along viewing trajectories. Existing pathology AI rarely reflects this process: models predict from selected image regions, answer questions within fixed visual contexts, or navigate slides autonomously. We formalize pathologist-led streaming diagnosis, in which the pathologist controls navigation while a copilot selectively describes incoming views and synthesizes accumulated evidence into a final diagnosis. We record five pathologists' viewing trajectories on 1,791 TCGA whole-slide images (WSIs) spanning ten organs, with response labels, morphological descriptions, and session-level findings and diagnoses. We construct PathStreamBench to assess response timing, morphological description, and session-level diagnosis, alongside auxiliary video understanding. We introduce PathStream, which jointly learns streaming responses and diagnosis through two-stage training, with a diagnosis-attention loss guiding attention during diagnosis to relevant visual and textual evidence accumulated as the examination unfolds. PathStream outperforms 14 vision-language models and three domain-fine-tuned baselines on the core tasks, achieving a trajectory WSI Relevance score of 77.87, surpassing the strongest domain-fine-tuned baseline's 62.76. Without additional training, its diagnostic capabilities generalize to new educational pathology videos, three external centers, and an unseen organ.

==> scripts/plot_view_group_distribution.py <==
"""Draw the arXiv boxplot from the original local session-level counts."""

import csv
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt


arxiv_dir = Path(__file__).resolve().parents[1]
counts_file = arxiv_dir.parent / "outputs/view_group_distribution/view_group_counts.csv"
with counts_file.open() as stream:
    counts = [int(row["view_groups"]) for row in csv.DictReader(stream)]

plt.rcParams.update({
    "font.family": "DejaVu Sans",
    "font.size": 10,
    "axes.labelsize": 11,
    "axes.linewidth": 0.8,
    "pdf.fonttype": 42,
})

fig, ax = plt.subplots(figsize=(3.3, 1.25))
ax.boxplot(
    counts,
    vert=False,
    widths=0.40,
    whis=1.5,
    patch_artist=True,
    boxprops={"facecolor": "#BED8E9", "edgecolor": "#334A5C", "linewidth": 1.1},
    medianprops={"color": "#1C4866", "linewidth": 1.8},
    whiskerprops={"color": "#334A5C", "linewidth": 1.0},
    capprops={"color": "#334A5C", "linewidth": 1.0},
    flierprops={"marker": "o", "markersize": 3.0, "markerfacecolor": "none",
                "markeredgecolor": "#637784", "markeredgewidth": 0.65},
)
ax.set_xlim(0, 120)
ax.set_xticks(range(0, 121, 20))
ax.set_xlabel("View groups", labelpad=3)
ax.set_ylim(0.5, 1.5)
ax.set_yticks([])
ax.set_ylabel("Sessions", labelpad=5)
ax.spines["top"].set_visible(False)
ax.spines["right"].set_visible(False)
ax.tick_params(axis="x", length=3, width=0.8)
ax.set_axisbelow(True)
ax.xaxis.grid(True, color="#E5E8EB", linewidth=0.6)
fig.tight_layout(pad=0.5)
fig.savefig(arxiv_dir / "figure/si/view_group_distribution.pdf",
            metadata={"Title": "", "Author": ""})
plt.close(fig)

